Towards Energy-Neutral IoT Sensors: Low-Cost Chirp-Based Backscattering Node Using a COTS Microcontroller and Multi-Load Front-End

Backscatter communication has proven to be a key enabler for energy-neutral sensor nodes in the IoT. It allows ultra-low-power nodes to transmit sensor data by reflecting incident RF signals. Practical large-scale deployment requires hardware solutions that are both cost-efficient and widely available. This paper investigates the practical limits of implementing backscatter transmitters exclusively using COTS components. We compare a two-load and multi-load architecture in terms of hardware requirements, complexity and spectral efficiency highlighting the most important trade-offs. A multi-load backscatter architecture is developed using a resource constrained low-power microcontroller, levering DMA to achieve high switching speeds while minimizing processing overhead. Furthermore, we present a layout agnostic load design methodology based on scattering parameters, allowing precise control of the reflection coefficients. A prototype implementation demonstrates a successful backscatter transmission of a single-sideband chirp with reduced harmonic distortion. Measurement results show suppression of the backscattered carrier and the second sideband by 10 dBm. This demonstrates that low-cost sensor nodes can be built using COTS components enabling remote monitoring at extended lifetimes.

==> generate_dds_waveform.py <==
"""Module containing all methods used for multi-load backscatter research.
"""
import kul.data
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

from pysmithchart import R_DOMAIN

# The loads need to be switched in the following order:
# C4 -> R5 -> R4 -> C3 -> L2 -> R3 -> C1 -> R1
# Z8 -> Z6 -> Z5 -> Z7 -> Z3 -> Z4 -> Z1 -> Z2
load_mapping = {
    0 : 'Z8',
    1 : 'Z6',
    2 : 'Z5',
    3 : 'Z7',
    4 : 'Z3',
    5 : 'Z4',
    6 : 'Z1',
    7 : 'Z2'
}

load_s_parameters = {
    "C4": {
        "s11": -0.27495+0.12581j,
        "s12": -0.17036-0.857j,
        "s21": -0.19661-0.8339j,
        "s22": -0.19202-0.06989j
    },
    "C3": {
        "s11": -0.27426+0.14655j,
        "s12": -0.19862-0.8501j,
        "s21": -0.22420-0.8219j,
        "s22": -0.20394-0.08104j
    },
    "R5": {
        "s11": -0.26467+0.13846j,
        "s12": -0.18087-0.8583j,
        "s21": -0.20702-0.8320j,
        "s22": -0.18954-0.08559j
    },
    "R1": {
        "s11": -0.15335-0.13286j,
        "s12": -0.5839+0.35949j,
        "s21": -0.5655+0.37496j,
        "s22": -0.14014-0.19692j
    },
    "C1": {
        "s11": -0.13606-0.12451j,
        "s12": -0.6185+0.32190j,
        "s21": -0.6022+0.33791j,
        "s22": -0.122265-0.18068j
    },
    "R3": {
        "s11": -0.001+0.04698j,
        "s12": -0.7376-0.28011j,
        "s21": -0.7303-0.25504j,
        "s22": -0.10878-0.11119j
    },
    "L2": {
        "s11": -0.01281+0.04490j,
        "s12": -0.7372-0.29083j,
        "s21": -0.7300-0.26803j,
        "s22": -0.09562-0.10415j
    },
    "R4": {
        "s11": -0.03006+0.06131j,
        "s12": -0.7267-0.32733j,
        "s21": -0.7205-0.30666j,
        "s22": -0.09112-0.07070j
    },
}

def zl_to_zin(zl: complex | float | int, s11: complex | float | int, s12: complex | float | int, s21: complex | float | int, s22: complex | float | int):
    """Convert a known load impedance zl to the impedance zin seen at the input of the
    2-port network based on the measured S-parameters.
    
    Refer to: https://en.wikipedia.org/wiki/Reflection_coefficient#Electrical_networks
    There the formula to convert the reflection coefficient from load to input is
    defined. The proof I have somewhere in my notes.

    Args:
        zl (complex | float | int): The theoretical or measured load impedance. 
        s11 (complex | float | int): Scattering parameter S11.
        s12 (complex | float | int): Scattering parameter S12
        s21 (complex | float | int): Scattering parameter S21.
        s22 (complex | float | int): Scattering parameter S22.
    
    Returns:
        The impedance seen at the input of a 2-port network when connecting the specified
        load at its output.
    """
    z0 = 50
    # Convert to reflection coefficient.
    gl = (zl - z0) / (zl + z0)
    # Calculate the input reflection coefficient.
    gin = s11 + ((s12 * s21 * gl) / (1 - (s22 * gl)))
    # Convert back to impedance.
    zin = ((1 + gin) / (1 - gin)) * z0

    return zin

def zin_to_zl(zin: complex | float | int, s11: complex | float | int, s12: complex | float | int, s21: complex | float | int, s22: complex | float | int):
    """Calculate the required load impedance which has to be connected to the output of a 2-port
    network in order to see a load zin at the input of the network.

    See `zl_to_zin` for more info.

    Args:
        zin (complex | float | int): The desired input impedance.
        s11 (complex | float | int): Scattering parameter S11.
        s12 (complex | float | int): Scattering parameter S12
        s21 (complex | float | int): Scattering parameter S21.
        s22 (complex | float | int): Scattering parameter S22.
    
    Returns:
        The load impedance to be connected at the output of the 2-port network to achieve
        the desired input impedance.
    """
    z0 = 50
    # Convert to reflection coefficient.
    gin = (zin - z0) / (zin + z0)
    # Calculate the input reflection coefficient.
    gl = (gin - s11) / ((s12 * s21) + (gin * s22))
    # Convert back to impedance.
    zl = ((1 + gl) / (1 - gl)) * z0

    return zl

def ctoz(c: float | int, f: float | int):
    """Convert a capacitance value to its equivalent impedance at the working frequency.

    Args:
        c (float | int): Capacitance value.
        f (float | int): Operating frequency.

    Returns:
        The components impedance value.
    """
    return 1 / (1j * 2 * np.pi * f * c)

def ltoz(l: float | int, f: float | int):
    """Convert an inductance value to its equivalent impedance at the working frequency.

    Args:
        l (float | int): Inductor value.
        f (float | int): Operating frequency.
    
    Returns:
        The components impedance value.
    """
    return 1j * 2 * np.pi * f * l

def plot_impedances(fc):
    z1 = ltoz(2.06e-9, fc)

    z2 = ltoz(6.17e-9, fc)

    z3 = ltoz(25.08e-9, fc)

    z4 = ltoz(126.94e-9, fc)

    z5 = ctoz(28.15e-12, fc)

    z6 = ctoz(14.57e-12, fc)

    z7 = ctoz(4.89e-12, fc)

    z8 = ctoz(2.84e-12, fc)

    impedances = np.array([z1, z2, z4, z3, z5, z6, z7, z8])
    fig, ax = plt.subplots()
    ax.grid(which='both')
    ax.set_xlim((-2,2))
    ax.set_ylim((-2,2))
    ax.scatter(np.real(impedances) / 50, np.imag(impedances) / 50)
    plt.show()

    plt.figure(figsize=(6, 6))
    plt.subplot(1, 1, 1, projection="smith")
    plt.plot(impedances, marker='o')
    plt.show()

def shift_impedance(zstart: complex | float | int, shift: float | int, z0: float | int):
    """Shift a given impedance in complex notation by `shift` radians.

    Args:
        zstart (complex | float | int): The start impedance value in complex cartesian notation.
        shift (float | int): The shift angle in radians.
        z0 (float | int): The characteristic impedance of the system.

    Returns:
        _type_: _description_
    """
    g_zstart = (zstart - z0) / (zstart + z0)
    start_angle = np.angle(g_zstart)

    zout_angle = start_angle + shift
    g_zout = np.abs(g_zstart) * np.cos(zout_angle) + 1j * np.abs(g_zstart) * np.sin(zout_angle)
    zout = z0 * ((1 + g_zout) / (1 - g_zout))

    return zout

def generate_chirp_load_states(bits: int=32, load_bits: int=3, sf: int=7, fstart: int | float=125e3, bw: int | float=125e3, fs: int | float=3e6) -> list[int]:
    """Generate a DDS waveform to be stored in the memory of the microcontroller.

    The DDS waveform can be stored in the memory of the MCU
    and directly outputted to the GPIOs.

    The system uses a base frequency at which it switches between the connected
    backscatter loads. This base frequency aids to shift the communication waveforms
    away from the interfering carrier. The maximum base frequency is limited by the
    sampling frequency of the system. The maximum achievable sampling frequency with
    the STM32U031 and DMA is 3MHz.

    At 2MHz sampling the maximum achievable switching frequency with 8 loads is:
        8 * 500 ns = 4 µs -> 250kHz.
    Going above this is possible but will approximate the fluent waveform as load
    states will be skipped to achieve the requested frequency. The impact of this
    on the spectrum is currently unknown.

    The ADG904 mux has the following truth table:
    IO0     IO1     IO2     IO3     IO4     IO5     Load
    PA1     PA3     PA12    PA7     PA11    PA5
    -------------------------------------------
    1       0       0       0       0       0       Z1
    1       1       0       0       0       0       Z2
    0       0       0       1       0       0       Z3
    0       0       1       0       0       0       Z4
    0       0       1       1       0       0       Z5
    0       0       0       0       0       1       Z6
    0       0       0       0       1       0       Z7
    0       0       0       0       1       1       Z8

    Args:
        bits (int, optional): Amount of bits to use for the phase accumulator.
                              Defaults to 32.
        load_bits (int, optional): Amount of bits to use for the load states.
                                   Defaults to 3 -> 8 loads.
        sf (int, optional): LoRa spreading factor. Defaults to 7.
        fstart (int | float, optional): Base frequency shift of the chirp. The chirp goes from fstart to fstart + bw.
                                        Defaults to 125e3.
        bw (int | float, optional): Chirp bandwidth. Defaults to 125e3.
        fs (int | float, optional): Sampling frequency. When using a microcontroller this is the speed of the DMA peripheral.
                                    Defaults to 3e6.

    Returns:
        list[int]: List with the right sequence for the backscatter loads to achieve a chirp.
    """
    symbols = 2 ** sf
    tchip = 1 / bw
    tsym = symbols / bw
    # This is Tsym / Tchip
    chips = symbols
    # Period of the timer triggering the DMA.
    ts = 1 / fs

    # Amount of times the timer gets triggered during one symbol period.
    total_steps = round(tsym / ts)
    # Amount of steps one chip takes. During one chip the frequency is constant.
    chip_steps = round(tchip / ts)

    # DDS phase increment for the requested waveform frequency.
    phase_step = round(fstart * (2 ** bits) / fs)

    # Phase accumulator for the frequency-modulated load_index
    load_states = []
    phase = 0
    for i in range(total_steps):
        load_index = (phase >> (bits - load_bits)) & ((2 ** load_bits) - 1)
        load_states.append(load_index)

        chip_index = i // chip_steps
        instantaneous_freq = fstart + (bw * chip_index / chips)
        phase_step = round(instantaneous_freq * (2 ** bits) / fs)

        phase = (phase + phase_step) & ((2 ** bits) - 1)
    
    return load_states

if __name__ == "__main__":
    # Parameters
    fc = 915e6
    z0 = 50
    nloads = 8
    # Accumulator settings.
    bits = 32
    load_bits = 3
    # LoRa waveform settings.
    sf = 7
    bw = 125e3  # 125 kHz bandwidth for LoRa symbol
    fstart = 125e3  # Base frequency shift moving the backscattered chirp away from the carrier.
    tsym = (2 ** sf) / bw
    fs = 10e6   # Sample rate of the system
    transmit_power = -10 # in dBm

    """Choose an impedance as far away from the 50Ohm point as possible.
    This point still has to be achievable using the loadpoint which is the furthest from the
    antenna. Otherwise the reflected amplitude achieved with the defined load is too high and
    a negative impedance is required to achieve it (which is practically impossible).
    You can check if the loadpoint is achievable using zin_to_zl and check if the real part
    of the returned zl stays positive. For the S-parameters use those of the load which has
    the most attenuated reflection.
    """
    z1 = 50 + 35.0j

    # All the other loads lie on a circle around 50Ohm.
    zin_impedances = [z1]
    shift_per_impedance = (2 * np.pi) / nloads
    for i in range(7):
        zin_impedances.append(shift_impedance(zin_impedances[-1], shift_per_impedance, z0)) 

    # Verify this on a plot.
    # Actually measured impedances.
    impedances = [85.1-28.57j, 76.13+47.6j, 30.6-12.15j, 48.73-26.83j, 23.93+9.37j, 34.14+19.5j, 26.18-8.72j, 58.83+35.84j]
    # impedances = [98.79-4.42j, 51.6+45j, 34.79-19j, 61.4-28j, 22.9+1.3j, 29.95+12.54j, 29-16.46j, 44.57+31.68j]
    impedances = [impedances[i] for i in [7, 5, 4, 6, 2, 3, 0, 1]]
    plt.figure(figsize=(6, 6))
    plt.subplot(1, 1, 1, projection="smith")
    plt.plot(zin_impedances, marker='o', ls='')
    plt.plot(impedances, marker='x', ls='')
    plt.show()

    """Now that we have the desired input impedances at the antenna side we need to convert
    them to practical load impedances that will be soldered onto the PCB. If an impedance is
    impossible to achieve swap the zin to zl mapping until something feasible comes out.
    """
    zl_impedances = {}
    pcb_mapping = ["C4", "R5", "R4", "C3", "L2", "R3", "C1", "R1"]
    for zin, load in zip(zin_impedances, pcb_mapping):
        print(f"{load}: {zin:.2f}")
        zl_impedances[load] = zin_to_zl(zin, *load_s_parameters[load].values())
    
    # Print which actual impedances need to be soldered.
    for k, v in zl_impedances.items():
        if np.imag(v) < 0:
            c = np.abs(1 / (2 * np.pi * fc * np.imag(v)))
            print(f"{k}: {v:.2f}, C: {c*1e12:.2f} pF")
        if np.imag(v) > 0:
            l = np.imag(v) / (2 * np.pi * fc)
            print(f"{k}: {v:.2f}, L: {l*1e9:.2f} nH")


    load_states = generate_chirp_load_states(bits=bits, load_bits=load_bits, sf=sf, fstart=fstart, bw=bw, fs=fs)

    # Map the load states to impedances and print it for manual copying.
    load_states_port_a = [load_mapping[i] + "A" for i in load_states]
    print(len(load_states))
    print(",".join(load_states_port_a))

    # Number of samples we need for one symbol at this sample rate.
    N = int(tsym * fs)
    t = np.arange(N) / fs

    # Create a time-dependent array for the reflection coefficients.
    gammas = [(impedances[i] - z0) / (impedances[i] + z0) for i in load_states]
    gammas = np.array(gammas)

    # Generate the complex baseband envelope of the backscattered signal.
    # The RF carrier itself would alias in the sampled FFT when fs changes,
    # so we keep the carrier as an x-axis offset instead of sampling it directly.
    pt = (10 ** (transmit_power / 10)) / 1000
    amplitude = np.sqrt(pt * z0)
    backscattered_chirp = amplitude * gammas

    # Create an FFT spectrum.
    nfft = len(backscattered_chirp)
    spectrum = np.fft.fftshift(np.fft.fft(backscattered_chirp)) / len(backscattered_chirp)
    # Uncomment for plot in dB.
    # power = 20 * np.log10(np.abs(spectrum))
    # Uncomment for plot in dBm.
    power_watts = (np.abs(spectrum) ** 2) / z0
    power = 10 * np.log10(power_watts / 1e-3)
    power_dbc = power - np.max(power)
    freqs = np.fft.fftshift(np.fft.fftfreq(nfft, d=1/fs)) + fc

    fig, ax = plt.subplots()
    ax.plot(freqs, power)
    ax.set_xlabel("Frequency [Hz]")
    ax.set_ylabel("Power [dBm]")
    ax.grid(which='both')

    data = np.array([freqs[::10], power_dbc[::10]]).T
    df = pd.DataFrame(data, columns=["Frequency", "Power"])
    meta = {'fstart': fstart, 'bw': bw, 'sf': sf, 'fc': fc,
            'fs': fs, 'loads': 2**load_bits, 'modulation': 'chirp'}
    kul.data.save_csv(df, meta, '8load-chirp-spectrum-1.csv')

==> plot-waterfall.py <==
from pathlib import Path
from string import Template

import matplotlib.pyplot as plt
import numpy as np
from scipy import signal


DATA_FILE = Path("waterfall-2.bin")
OUTPUT_FILES = (
    Path("figures/waterfall-plot-1.pdf"),
    Path("waterfall-plot-1.pdf"),
)
TIKZ_FILE = Path("figures/waterfall-plot-960.tex")
TIKZ_IMAGE_FILE = Path("figures/waterfall-plot-960.png")

FS = 5e6
FC = 915e6

# A shorter STFT analysis window limits chirp motion inside one frame.
# FFT_SIZE is kept separate: values above WINDOW_SAMPLES are zero padding and
# only smooth the displayed frequency grid.
WINDOW_SAMPLES = 480  # 96 us at 5 MS/s
HOP_SAMPLES = 50  # 10 us at 5 MS/s, roughly 90% overlap
FFT_SIZE = 4096
WINDOW = ("kaiser", 8.6)
TIKZ_WINDOW_SAMPLES = 960
TIKZ_HOP_SAMPLES = 96

MAX_TIME_MS = 10.24
# Display/bandpass zoom in baseband offset from FC. The 5 MS/s capture puts the
# dominant chirp around +375 to +500 kHz, so keep margin on both sides.
PLOT_BAND_HZ = (300e3, 550e3)
FREQ_LIMIT_MHZ = tuple((FC + np.array(PLOT_BAND_HZ)) / 1e6)
DYNAMIC_RANGE_DB = 55
REMOVE_DC = True


def load_iq(path: Path) -> np.ndarray:
    iq = np.fromfile(path, dtype=np.complex64)
    if iq.size == 0:
        raise ValueError(f"No complex64 IQ samples found in {path}")
    if not np.isfinite(iq).all():
        raise ValueError(f"{path} contains NaN or infinite IQ samples")
    return iq


def select_visible_iq(iq: np.ndarray, fs: float, max_time_ms: float | None) -> np.ndarray:
    if max_time_ms is None:
        return iq

    visible_samples = int(np.ceil(max_time_ms * 1e-3 * fs))
    samples_needed = min(iq.size, visible_samples + WINDOW_SAMPLES)
    return iq[:samples_needed]


def compute_stft_db(
    iq: np.ndarray,
    window_samples: int = WINDOW_SAMPLES,
    hop_samples: int = HOP_SAMPLES,
    fft_size: int = FFT_SIZE,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    x = iq.astype(np.complex64, copy=False)
    if REMOVE_DC:
        x = x - np.mean(x)

    noverlap = window_samples - hop_samples
    freqs, times, stft = signal.stft(
        x,
        fs=FS,
        window=WINDOW,
        nperseg=window_samples,
        noverlap=noverlap,
        nfft=fft_size,
        return_onesided=False,
        boundary=None,
        padded=False,
        detrend=False,
    )

    order = np.argsort(freqs)
    freqs = freqs[order]
    stft = stft[order, :]

    power_db = 20 * np.log10(np.abs(stft) + 1e-15)
    power_db -= np.nanmax(power_db)
    return freqs, times, power_db


def format_window(window: str | tuple[str, float]) -> str:
    if isinstance(window, tuple):
        name, value = window
        return f"{name}(beta={value:g})"
    return window


def plot_waterfall(
    freqs: np.ndarray,
    times: np.ndarray,
    power_db: np.ndarray,
) -> tuple[plt.Figure, plt.Axes]:
    visible_power, visible_freq_mhz, visible_time_ms = crop_waterfall(
        freqs,
        times,
        power_db,
    )

    extent = (
        visible_freq_mhz[0],
        visible_freq_mhz[-1],
        visible_time_ms[0],
        visible_time_ms[-1],
    )

    fig, ax = plt.subplots(figsize=(7.0, 3.8))
    image = ax.imshow(
        visible_power.T,
        aspect="auto",
        extent=extent,
        origin="lower",
        interpolation="nearest",
        cmap="viridis",
        vmin=-DYNAMIC_RANGE_DB,
        vmax=0,
    )

    ax.set_xlabel("Frequency [MHz]")
    ax.set_ylabel("Time [ms]")
    fig.colorbar(image, ax=ax, label="Relative magnitude [dB]")
    fig.tight_layout()
    return fig, ax


def crop_waterfall(
    freqs: np.ndarray,
    times: np.ndarray,
    power_db: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    time_ms = (times - times[0]) * 1e3
    freq_mhz = (FC + freqs) / 1e6

    time_mask = time_ms <= MAX_TIME_MS
    freq_mask = (freq_mhz >= FREQ_LIMIT_MHZ[0]) & (freq_mhz <= FREQ_LIMIT_MHZ[1])

    visible_power = power_db[np.ix_(freq_mask, time_mask)]
    visible_freq_mhz = freq_mhz[freq_mask]
    visible_time_ms = time_ms[time_mask]

    return visible_power, visible_freq_mhz, visible_time_ms


def export_tikz_waterfall(
    freqs: np.ndarray,
    times: np.ndarray,
    power_db: np.ndarray,
    image_file: Path = TIKZ_IMAGE_FILE,
    tikz_file: Path = TIKZ_FILE,
) -> None:
    visible_power, visible_freq_mhz, visible_time_ms = crop_waterfall(
        freqs,
        times,
        power_db,
    )

    image_file.parent.mkdir(parents=True, exist_ok=True)
    raster = np.clip(visible_power.T, -DYNAMIC_RANGE_DB, 0)
    # Image row 0 is rendered at the top in TeX; flip so time increases upward.
    plt.imsave(
        image_file,
        np.flipud(raster),
        cmap="viridis",
        vmin=-DYNAMIC_RANGE_DB,
        vmax=0,
    )

    x_min = visible_freq_mhz[0]
    x_max = visible_freq_mhz[-1]
    y_min = visible_time_ms[0]
    y_max = visible_time_ms[-1]
    image_path = image_file.as_posix()

    template = Template(r"""% Auto-generated by plot-waterfall.py.
% Input this file from main.tex with: \input{$tikz_file}
\begin{tikzpicture}
\begin{axis}[
    width=0.65\columnwidth,
    height=0.42\columnwidth,
    scale only axis,
    xmin=$x_min,
    xmax=$x_max,
    ymin=$y_min,
    ymax=$y_max,
    xlabel={Frequency [MHz]},
    ylabel={Time [ms]},
    enlargelimits=false,
    axis on top,
    colorbar,
    point meta min=$v_min,
    point meta max=0,
    colormap={waterfallviridis}{
        rgb255=(68,1,84)
        rgb255=(59,82,139)
        rgb255=(33,145,140)
        rgb255=(94,201,98)
        rgb255=(253,231,37)
    },
    colorbar style={ylabel={Relative magnitude [dB]}},
]
\addplot graphics[
    xmin=$x_min,
    xmax=$x_max,
    ymin=$y_min,
    ymax=$y_max
] {$image_path};
\addplot[
    draw=none,
    mark=none,
    forget plot,
    point meta=explicit
] coordinates {
    ($x_min,$y_min) [$v_min]
    ($x_max,$y_max) [0]
};
\end{axis}
\end{tikzpicture}
""")
    tikz = template.substitute(
        tikz_file=tikz_file.as_posix(),
        x_min=f"{x_min:.9f}",
        x_max=f"{x_max:.9f}",
        y_min=f"{y_min:.9f}",
        y_max=f"{y_max:.9f}",
        v_min=f"{-DYNAMIC_RANGE_DB}",
        image_path=image_path,
    )
    tikz_file.write_text(tikz, encoding="utf-8")
    print(f"Saved {tikz_file}")
    print(f"Saved {image_file}")


def print_capture_summary(iq: np.ndarray) -> None:
    peak = float(np.max(np.abs(iq)))
    rms = float(np.sqrt(np.mean(np.abs(iq) ** 2)))
    headroom_db = 20 * np.log10(1.0 / peak)
    crest_db = 20 * np.log10(peak / rms)
    print(f"Loaded {iq.size:,} complex64 samples from {DATA_FILE}")
    print(f"Peak magnitude: {peak:.6f} ({headroom_db:.2f} dB below full scale)")
    print(f"RMS magnitude:  {rms:.6f}")
    print(f"Crest factor:   {crest_db:.2f} dB")
    print(
        "STFT: "
        f"{WINDOW_SAMPLES}-sample {format_window(WINDOW)} window, "
        f"{HOP_SAMPLES}-sample hop, {FFT_SIZE}-point FFT"
    )


def main() -> None:
    iq = load_iq(DATA_FILE)
    print_capture_summary(iq)

    visible_iq = select_visible_iq(iq, FS, MAX_TIME_MS)
    freqs, times, power_db = compute_stft_db(visible_iq)
    fig, _ = plot_waterfall(freqs, times, power_db)

    tikz_freqs, tikz_times, tikz_power_db = compute_stft_db(
        visible_iq,
        window_samples=TIKZ_WINDOW_SAMPLES,
        hop_samples=TIKZ_HOP_SAMPLES,
    )
    export_tikz_waterfall(tikz_freqs, tikz_times, tikz_power_db)

    for output_file in OUTPUT_FILES:
        output_file.parent.mkdir(parents=True, exist_ok=True)
        fig.savefig(output_file)
        print(f"Saved {output_file}")

    plt.show()


if __name__ == "__main__":
    main()

